Testing Origin-of-Life Theories with the Habitable Worlds Observatory (HWO)

The Habitable Worlds Observatory (HWO) aims to telescopically constrain the frequency and abundance of biospheres in the solar neighborhood. Origin-of-life theories vary in their predictions for the environmental requirements and the expected frequency of abiogenesis, meaning that constraints on the frequency and distribution of life on exoplanets from HWO can in principle directly test theories of abiogenesis. We categorize origin-of-life theories into three broad classes and discuss how HWO could potentially test them. Nondetection of biology on a large sample of habitable planets would provide prior-independent evidence in favor of the class of abiogenesis theory which holds that the origin of life is a contingent, vanishingly unlikely event, whereas detection of event a single biosphere would falsify this class of theories. Correlations of candidate biospheres with planetary parameters such as UV irradiation, the presence of oceans, and the presence of continents can test specific origin-of-life theories. Simulated surveys with Bayesian analysis are required to quantify the ability of HWO to execute this science case. However, a clear theme from the limited such studies that have already been conducted is the need for large sample sizes ($\gtrsim50$ planets characterized) to provide meaningful constraints on abiogenesis theories, favoring a larger design sample for HWO.

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
%  \fancyhead[L]{\emph{Protostars \& Planets VII,} S.~Inutsuka, Y.~Aikawa, T.~Muto, K.~Tomida, and M.~Tamura, eds., \copyright2023 ASP}  %Overwrite Left Header
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
%    \fancyfoot[L]{}
    \fancyfoot[L]{\emph{Science with HWO,} J. Lee et al., eds. \\ \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

